On the Calibration of Force/Torque Sensors in Robotics

We present and analyze methods for the kinematic and kinetostatic calibration of, typically, wrist mounted force/torque sensors in robotics. The algorithms are based on matrix factorization and require no special equipment. The only requirement is the ability to reorient the sensor and to measure its orientation in a fixed coordinate system, such as through the forward kinematics of a robot manipulator, or using an external tracking system. We present methods to find the rotation matrix between the coordinate system of the sensor and that of the tool flange, the mass held by the force sensor at rest, the vector to the center of gravity of this mass and the gravitational acceleration vector.

==> atomone.py <==
# -*- coding: utf-8 -*-
"""
Command to clear build directory, copy this file to the correct folder and then build a test document
rm /tmp/test.pdf; rm -rf /tmp/build/*; sudo cp ~/atomone.py /usr/lib/python3.6/site-packages/pygments/styles/.;lualatex --shell-escape --output-directory=build test.tex; okular build/test.pdf
"""

from pygments.style import Style
from pygments.token import Keyword, Name, Comment, String, Error, \
     Number, Operator, Generic, Whitespace


class AtomoneStyle(Style):
    """
    Bagge's style
    """

    background_color = '#f0f3f3'

    styles = {
        Whitespace:         '#bbbbbb',
        Comment:            'italic #A2A2A2',
        Comment.Preproc:    'noitalic #A2A2A2',
        Comment.Special:    'bold',

        Keyword:            'bold #AD00AC', # function, for, if
        Keyword.Pseudo:     'nobold',
        Keyword.Type:       '#0098A7', # This is used for Typenames and function names

        Operator:           '#555555',
        Operator.Word:      'bold #FF0000',# Does not seem to be used

        Name.Builtin:       '#000000',
        Name.Function:      '#000000',
        Name.Class:         'bold #000000',
        Name.Namespace:     'bold #FF0000',# Does not seem to be used
        Name.Exception:     'bold #CC0000',
        Name.Variable:      '#FF0000',
        Name.Constant:      '#FF0000',
        Name.Label:         '#FF0000',
        Name.Entity:        'bold #999999',
        Name.Attribute:     '#FF0000',
        Name.Tag:           'bold #FF0000',
        Name.Decorator:     '#9999FF',

        String:             '#CCCA00', # This is used for strings
        String.Doc:         'italic',
        String.Interpol:    '#AA0000', # Used for itnerpolations
        String.Escape:      'bold #CC3300',
        String.Regex:       '#33AAAA',
        String.Symbol:      '#FFCC33',
        String.Other:       '#CC3300',

        Number:             '#FF6600',

        Generic.Heading:    'bold #1A3300',
        Generic.Subheading: 'bold #003300',
        Generic.Deleted:    'border:#CC0000 bg:#FFCCCC',
        Generic.Inserted:   'border:#00CC00 bg:#CCFFCC',
        Generic.Error:      '#FF0000',
        Generic.Emph:       'italic',
        Generic.Strong:     'bold',
        Generic.Prompt:     'bold #000099',
        Generic.Output:     '#AAAAAA',
        Generic.Traceback:  '#99CC66',

        Error:              'bg:#FFAAAA #AA0000'
    }

